A globally convergent method to accelerate topology optimization using on-the-fly model reduction

We present a globally convergent method to accelerate density-based topology optimization using projection-based reduced-order models (ROMs) and trust-region methods. To accelerate topology optimization, we replace the large-scale finite element simulation, which dominates the computational cost, with ROMs that reduce the cost of objective function and gradient evaluations by orders of magnitude. To guarantee convergence, we first introduce a trust-region method that employs generalized trust-region constraints and prove it is globally convergent. We then devise a class of globally convergent ROM-accelerated topology optimization methods informed by two theories: the aforementioned trust-region theory, which identifies the ROM accuracy conditions required to guarantee the method converges to a critical point of the original topology optimization problem; a posteriori error estimation theory for projection-based ROMs, which informs ROM construction procedure to meet the accuracy conditions. This leads to trust-region methods that construct and update the ROM on-the-fly during optimization; the methods are guaranteed to converge to a critical point of the original, unreduced topology optimization problem, regardless of starting point. Numerical experiments on three different structural topology optimization problems demonstrate the proposed reduced topology optimization methods accelerate convergence to the optimal design by up to an order of magnitude.

==> py/_arch/mbb.py <==
import numpy as np
from pytikz.predef import dot, square, circle, pentagon
from pytikz.pltobj import Figure, Axes, Groupplot, Line, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
diamond = Linestyle(mark='diamond*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5,mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5,mark_options='{solid, thin}')

# Load, extract data; fields: major_iter, fval_hdm_mbb
hdm = [np.load('../dat/mbb_hdmdat_60x20.npz'),
       np.load('../dat/mbb_hdmdat_120x40.npz'),
       np.load('../dat/mbb_hdmdat_180x60.npz'),
       np.load('../dat/mbb_hdmdat_240x80.npz')]

# Create figure/groupplot
fig = Figure()
grpsty = '{group size = 3 by 2, horizontal sep = 2cm, vertical sep = 1.0cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

for k in [0, 3]:
    it = hdm[k]['major_iter'][:, 0]
    fval = hdm[k]['fval_hdm_mbb'][:, 0]

    # Create axis and plot: compliance vs. major iteration
    ax1 = Axes('axis', ymode='log',
               width='0.3\\textwidth',
               xmin=1, xmax=np.max(it),
               xlabel='{Major iterations}',
               ylabel='{$|J(\psibold^{(k)})-J^*|$}',
               parent=grpplt)
    if k == 0: ax1.set_properties(xlabel='{}')
    Line(it[:-1], np.abs(fval[:-1]-fval[-1]), 'solid', 'thick',
         mark_repeat=5, mark=dot, color='black', label='line:mbb:hdm',
         parent=ax1)

    # Create axis and plot: ROM solves vs. major iteration
    ax2 = Axes('axis',
               width='0.3\\textwidth',
               xmin=1, xmax=np.max(it),
               xlabel='{Major iterations}',
               ylabel='{No. ROM solves}',
               parent=grpplt)
    if k == 0: ax2.set_properties(xlabel='{}')

    # Create axis and plot: Trust region radius vs. major iteration
    ax3 = Axes('axis',
               width='0.3\\textwidth',
               xmin=1, xmax=np.max(it),
               xlabel='{Major iterations}',
               ylabel='{$\Delta_k$}',
               parent=grpplt)
    if k == 0: ax3.set_properties(xlabel='{}')

# Write TikZ file, corresponding TeX file, compile, and view PDF
write_tex(fig, fname_prefix='mbb', view=True)
cleanup_compile('mbb')


==> py/mbb_old.py <==
import glob
import numpy as np

from pytikz.predef import dot, square, circle, pentagon
from pytikz.pltobj import Figure, Axes, Groupplot, Line, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
diamond = Linestyle(mark='diamond*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5,mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5,mark_options='{solid, thin}')

# Load HDM, extract data; fields: major_iter, fval_hdm_mbb
reflst = ['60x20', '120x40', '180x60', '240x80']
hdm = []
for k in range(len(reflst)):
    s = '../dat/mbb_hdmdat_'+reflst[k]+'.npz'
    if len(glob.glob(s)) > 0:
        hdm += [np.load(s)]
    else:
        hdm += []

# Load ROM, extract data; fields: 
R0lst = ['0p03125', '0p0625R0', '0p125R0', '0p25R0', '0p5R0', '1R0', '2R0', '4R0']
R0lst_plt = ['0p0625R0', '0p25R0', '1R0']
rom, trrom = {}, {}
for k in range(len(R0lst)):
    _rom, _trrom = [], []
    for j in range(len(reflst)):
        s0 = '../dat/mbb_rom_'+reflst[j]+'_'+R0lst[k]+'.npz'
        if len(glob.glob(s0)) > 0:
            _rom += [np.load(s0)]
        else:
            _rom += [None]

        s1 = '../dat/mbb_trrom_'+reflst[j]+'_'+R0lst[k]+'.npz'
        if len(glob.glob(s1)) > 0:
            _trrom += [np.load(s1)]
        else:
            _trrom += [None]
    rom.update({R0lst[k]: _rom})
    trrom.update({R0lst[k]: _trrom})

## MBB0 : Sweep mesh, initial TR radius, method (fixtol vs. TR) ##
# Create figure/groupplot
fig = Figure()
grpsty = '{group size = 2 by 3, horizontal sep = 2cm, vertical sep = 1.0cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)
colcyc = ['blue', 'red', 'magenta', 'cyan']
for k in [0, 2]:
    it = hdm[k]['major_iter'][:, 0]
    fval = hdm[k]['fval_hdm_mbb'][:, 0]
    fstar = np.min(fval)
    if k == 2: fstar = 20.061028305733281
    #for ks, s in enumerate(R0lst_plt):
    #    if rom[s][k] is not None:
    #        fstar = min(fstar, rom[s][k]['TRcomp_maj_rom'][-1, 0])
    #        fstar = min(fstar, trrom[s][k]['TRcomp_maj_rom'][-1, 0])
    #fstar = fstar - 1e-4
    print fstar, fval[-1]

    # Create axis and plot: compliance vs. major iteration
    ax1 = Axes('axis', ymode='log',
               width='0.45\\textwidth',
               xmin=1, ymin=1e-3,
               #xmin=1, xmax=500, ymin=1e-3,
               ylabel='{$|J(\psibold^{(k)})-J^*|$}',
               parent=grpplt)
    if k == 0: ax1.set_properties(xlabel='{}')
    N = 100
    #N = np.where(np.abs(fval-fstar)<1e-2)[0][0]
    Line(it[:N], np.abs(fval[:N]-fstar), 'solid', 'thick',
         mark_repeat=10, mark=dot, color='black', label='line:mbb:hdm',
         parent=ax1)
    for ks, s in enumerate(R0lst_plt):
        if rom[s][k] is not None:
            Line(rom[s][k]['major_iter_rom'][:, 0],
                 np.abs(rom[s][k]['TRcomp_maj_rom'][:, 0]-fstar),
                 'solid', 'thick', mark_repeat=5, mark='+', color=colcyc[ks],
                  mark_options='solid', label='line:mbb:rom', parent=ax1)
    for ks, s in enumerate(R0lst_plt):
        if trrom[s][k] is not None:
            Line(trrom[s][k]['major_iter_rom'][:, 0],
                 np.abs(trrom[s][k]['TRcomp_maj_rom'][:, 0]-fstar),
                 'solid', 'thick', mark_repeat=5, mark='x', color=colcyc[ks],
                  mark_options='solid', label='line:mbb:trrom', parent=ax1)

for k in [0, 2]:
    # Create axis and plot: ROM solves vs. major iteration
    ax2 = Axes('axis', ymode='log',
               width='0.45\\textwidth',
               xmin=1, xmax=40,
               ylabel='{No. ROM solves}',
               parent=grpplt)
    if k == 0: ax2.set_properties(xlabel='{}')
    for ks, s in enumerate(R0lst_plt):
        if rom[s][k] is not None:
            Line(rom[s][k]['major_iter_rom'][:, 0],
                 #rom[s][k]['num_ROMsol_rom'][:, 0],
                 np.cumsum(rom[s][k]['num_ROMsol_rom'][:, 0]),
                 'solid', 'thick', mark_repeat=5, mark='+', color=colcyc[ks],
                  mark_options='solid', label='line:mbb:rom', parent=ax2)
    for ks, s in enumerate(R0lst_plt):
        if trrom[s][k] is not None:
            Line(trrom[s][k]['major_iter_rom'][:, 0],
                 #trrom[s][k]['num_ROMsol_rom'][:, 0],
                 np.cumsum(trrom[s][k]['num_ROMsol_rom'][:, 0]),
                 'solid', 'thick', mark_repeat=5, mark='x', color=colcyc[ks],
                  mark_options='solid', label='line:mbb:trrom', parent=ax2)

for k in [0, 2]:
    # Create axis and plot: Trust region radius vs. major iteration
    ax3 = Axes('axis', ymode='log',
               width='0.45\\textwidth',
               xmin=1, xmax=40,
               xlabel='{Major iteration}',
               ylabel='{$\Delta_k$}',
               parent=grpplt)
    for ks, s in enumerate(R0lst_plt):
        if rom[s][k] is not None:
            Line(rom[s][k]['major_iter_rom'][:, 0],
                 rom[s][k]['TR_rad_rom'][:, 0],
                 'solid', 'thick', mark_repeat=5, mark='+', color=colcyc[ks],
                  mark_options='solid', label='line:mbb:rom', parent=ax3)
    for ks, s in enumerate(R0lst_plt):
        if trrom[s][k] is not None:
            Line(trrom[s][k]['major_iter_rom'][:, 0],
                 trrom[s][k]['TR_rad_rom'][:, 0],
                 'solid', 'thick', mark_repeat=5, mark='x', color=colcyc[ks],
                  mark_options='solid', label='line:mbb:trrom', parent=ax3)

#import sys
#sys.exit()
# Write TikZ file, corresponding TeX file, compile, and view PDF
write_tex(fig, fname_prefix='mbb0', view=True)
cleanup_compile('mbb0')

## MBB1 : For best case, show progress as function of minor iteration ##
trrom0 = trrom['0p25R0'][2]
it = trrom0['major_iter_rom'][:, 0]
nRom = trrom0['num_ROMsol_rom'][:, 0]
nRomCum = np.array(np.concatenate(([0], np.cumsum(nRom))), dtype=int)
fval = trrom0['TRcomp_min_rom'][:, 0]
ftrue = hdm[2]['fval_hdm_mbb'][-1, 0]

# Create figure/groupplot
fig = Figure()
ax = Axes('axis', ymode='log',
           width='0.7\\textwidth',
           xmin=1, xmax=100,
           xlabel='{Minor iteration}',
           ylabel='{$m_k(\psibold)$}',
           #ylabel='{$|J(\psibold^{(k)})-J^*|$}',
           parent=fig)

for k in range(len(it)):
    it0 = np.arange(nRomCum[k], nRomCum[k+1])
    print nRomCum[k], nRomCum[k+1], it0
    if len(it0) == 0: continue
    #Line(it0, fval[it0], 'solid', 'thick', parent=ax)
    #Line(it0[[0]], fval[it0[[0]]], 'solid', 'thick', 'only marks', dot, parent=ax)
    Line(it0, np.abs(fval[it0]-ftrue), 'solid', 'thick', parent=ax)
    Line(it0[[0]], np.abs(fval-ftrue)[it0[[0]]], 'solid', 'thick', 'only marks', dot, parent=ax)

# Write TikZ file, corresponding TeX file, compile, and view PDF
write_tex(fig, fname_prefix='mbb1', view=True)
cleanup_compile('mbb1')


==> py/mk_compl_plots.py <==
import glob
import numpy as np

from pytikz.predef import dot, square, circle, pentagon
from pytikz.pltobj import Figure, Axes, Groupplot, Line, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
plus = Linestyle(mark='+', mark_size=3, mark_options='{solid, thick}')
cross = Linestyle(mark='x', mark_size=3, mark_options='{solid, thick}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
colcyc = ['magenta', 'blue', 'red', 'cyan', 'green']

hdm_sty = Linestyle('solid', 'thick', dot, mark_repeat=5,
                    color='black', label='line:hdm')

rom0_sty, rom1_sty, trrom_sty = [], [], []
for k in range(len(colcyc)):
    rom0_sty.append(Linestyle('dotted', 'thick', plus, mark_repeat=5,
                    color=colcyc[k], label='line:rom0'+str(k)))
    rom1_sty.append(Linestyle('dash dot', 'thick', square, mark_repeat=5,
                    color=colcyc[k], label='line:rom1'+str(k)))
    trrom_sty.append(Linestyle('dashed', 'thick', cross, mark_repeat=5,
                     color=colcyc[k], label='line:trrom'+str(k)))


# Load HDM, extract data
def load_hdm_data(which, ref, rmin):
    s = '../dat/'+which+'_hdmdat_nel'+ref+'_rmin'+rmin+'.npz'
    return np.load(s)

# Load ROM, extract data
def load_rom_data(which, ref, rmin, trcon, r0frac):
    s = '../dat/'+which+'_romdat_nel'+ref+\
        '_rmin'+rmin+'_'+trcon+'con_r0frac'+r0frac+'.npz'
    return np.load(s)

# Load TRROM, extract data
def load_trrom_data(which, ref, rmin, trcon, r0frac):
    s = '../dat/'+which+'_trromdat_nel'+ref+\
        '_rmin'+rmin+'_'+trcon+'con_r0frac'+r0frac+'.npz'
    return np.load(s)

# Convert number of ROM solves to minor iterations
def get_minit_from_nrom(nrom_minor):
    N = len(nrom_minor)
    itbnds = np.array(np.concatenate(([0], np.cumsum(nrom_minor+1))), dtype=int)
    minit = [np.arange(itbnds[k], itbnds[k+1]) for k in range(N)]
    return minit

## Plot cohort A : HDM, ROM method, initial tolerance vs. major iteration ##
def plot_cohort_majit0(which='mbb0', nref='60x20', rmin='0p12', romset=0,
                       r0frac_lst=['0p01', '0p1', '1', '10'], skip_del=False):

    # Filename prefix
    fname_prefix=which+'_nel'+nref+'_rmin'+rmin+'_romset'+str(romset)+'_majit0'

    # Create figure/groupplot
    fig = Figure()
    grpsty = '{group size = 1 by 3,' + \
             ' horizontal sep = 2.0cm,' + \
             ' vertical sep = 1.0cm}'
    grpplt = Groupplot(group_style=grpsty, parent=fig)

    ## Create axis and plot: compliance vs. major iteration ##
    ax1 = Axes('axis', ymode='log',
               width='0.8\\textwidth',
               height='0.4\\textwidth',
               xmin=0, xmax=50,
               grid='major',
               ylabel='{$\\displaystyle{\\frac{|J(\psibold^{(k)})-J^*|}{|J^*|}}$}',
               parent=grpplt)

    # HDM convergence
    hdm = load_hdm_data(which, nref, rmin)
    it, fobj_hdm = hdm['it'][:, 0], hdm['fobj'][:, 0]
    fstar = fobj_hdm[-1]
    ax1.set_properties(ymax=np.abs(fobj_hdm[0]-fstar)/fstar)
    Line(it[:100], np.abs(fobj_hdm[:100]-fstar)/np.abs(fstar),
         hdm_sty, parent=ax1,
         label='line:'+fname_prefix+':hdm')

    # ROM convergence
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        if romset == 0:
            rom = load_rom_data(which, nref, rmin, 'res', r0frac)
            rom_sty = rom0_sty
        elif romset == 1:
            rom = load_trrom_data(which, nref, rmin, 'rad', r0frac)
            rom_sty = rom1_sty
        else:
            raise ValueError('romset not supported')
        it, fobj_hdm_major = rom['it'][:, 0], rom['fobj_hdm_major'][:, 0]
        Line(it, np.abs(fobj_hdm_major-fstar)/np.abs(fstar),
             rom_sty[j], parent=ax1,
             label='line:'+fname_prefix+':romA'+str(j))
    
    # TRROM convergence
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        trrom = load_trrom_data(which, nref, rmin, 'res', r0frac)
        it, fobj_hdm_major = trrom['it'][:, 0], trrom['fobj_hdm_major'][:, 0]
        Line(it, np.abs(fobj_hdm_major-fstar)/np.abs(fstar),
             trrom_sty[j], parent=ax1,
             label='line:'+fname_prefix+':romB'+str(j))

    ## Plot number of ROM solves ##

    # Create axis and plot: ROM solves vs. major iteration
    ax2 = Axes('axis', ymode='log',
               width='0.8\\textwidth',
               height='0.4\\textwidth',
               xmin=0, xmax=50,
               grid='major',
               ylabel='{Cum. No. ROM solves}',
               parent=grpplt)

    # ROM solves
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        if romset == 0:
            rom = load_rom_data(which, nref, rmin, 'res', r0frac)
            rom_sty = rom0_sty
        elif romset == 1:
            rom = load_trrom_data(which, nref, rmin, 'rad', r0frac)
            rom_sty = rom1_sty
        else:
            raise ValueError('romset not supported')
        it, nrom_minor = rom['it'][:, 0], rom['nrom_minor'][:, 0]
        Line(it[1:], np.cumsum(nrom_minor), rom_sty[j], parent=ax2)
    
    # TRROM solves
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        trrom = load_trrom_data(which, nref, rmin, 'res', r0frac)
        it, nrom_minor = trrom['it'][:, 0], trrom['nrom_minor'][:, 0]
        Line(it[1:], np.cumsum(nrom_minor), trrom_sty[j], parent=ax2)
        #print nrom_minor

    ## Plot number of TR radius ##
    if skip_del:
        # Write TikZ file, corresponding TeX file, compile, and view PDF
        write_tex(fig, fname_prefix=fname_prefix, view=True)
        cleanup_compile(fname_prefix)
        return

    # Create axis and plot: Trust region radius vs. major iteration
    ax3 = Axes('axis', ymode='log',
               width='0.8\\textwidth',
               height='0.4\\textwidth',
               xmin=0, xmax=50,
               grid='major',
               xlabel='{Major iteration}',
               ylabel='{$\Delta_k$}',
               parent=grpplt)

    # ROM radius
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        if romset == 0:
            rom = load_rom_data(which, nref, rmin, 'res', r0frac)
            rom_sty = rom0_sty
        elif romset == 1:
            rom = load_trrom_data(which, nref, rmin, 'rad', r0frac)
            rom_sty = rom1_sty
        else:
            raise ValueError('romset not supported')
        it, delta = rom['it'][:, 0], rom['delta'][:, 0]
        Line(it, delta, rom_sty[j], parent=ax3)
    
    # TRROM radius
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        trrom = load_trrom_data(which, nref, rmin, 'res', r0frac)
        it, delta = trrom['it'][:, 0], trrom['delta'][:, 0]
        Line(it, delta, trrom_sty[j], parent=ax3)

    # Write TikZ file, corresponding TeX file, compile, and view PDF
    write_tex(fig, fname_prefix=fname_prefix, view=True)
    cleanup_compile(fname_prefix)

## Plot cohort B : ROM method, initial tolerance vs. minor iteration ##
def plot_cohort_minit0(which='mbb0', nref='60x20', rmin='0p12', romset=0,
                       r0frac_lst=[None, '0p1', None, None]):

    # Create figure/axis: Model vs. major iteration
    fig = Figure()
    ax0 = Axes('axis', ymode='log',
               width='0.8\\textwidth',
               height='0.4\\textwidth',
               xmin=0, xmax=200, ymax=1e2,
               ylabel='{$|J(\psibold_j^{(k)})-J^*|$}',
               parent=fig)

    # HDM
    hdm = load_hdm_data(which, nref, rmin)
    it, fobj_hdm = hdm['it'], hdm['fobj']
    fstar = fobj_hdm[-1]

    # ROM
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        if romset == 0:
            rom = load_rom_data(which, nref, rmin, 'res', r0frac)
            rom_sty = rom0_sty
        elif romset == 1:
            rom = load_trrom_data(which, nref, rmin, 'rad', r0frac)
            rom_sty = rom1_sty
        else:
            raise ValueError('romset not supported')
        minit = get_minit_from_nrom(rom['nrom_minor'][:, 0])
        fobj_hdm_minor = rom['fobj_hdm_minor'][:, 0]
        for i in range(len(minit)):
            Line(minit[i], np.abs(fobj_hdm_minor[minit[i]]-fstar),
                 'dotted', color=colcyc[j], parent=ax0)
            Line(minit[i][[0]], np.abs(fobj_hdm_minor[minit[i]][[0]]-fstar),
                 'only marks', plus, color=colcyc[j], parent=ax0)
        Line(minit[-1][[-1]], np.abs(fobj_hdm_minor[minit[-1]][[-1]]-fstar),
             plus, color=colcyc[j], parent=ax0)

    # TRROM
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        trrom = load_trrom_data(which, nref, rmin, 'res', r0frac)
        minit = get_minit_from_nrom(trrom['nrom_minor'][:, 0])
        fobj_hdm_minor = trrom['fobj_hdm_minor'][:, 0]
        for i in range(len(minit)):
            Line(minit[i], np.abs(fobj_hdm_minor[minit[i]]-fstar),
                 'solid', color=colcyc[j], parent=ax0)
            Line(minit[i][[0]], np.abs(fobj_hdm_minor[minit[i]][[0]]-fstar),
                 cross, color=colcyc[j], parent=ax0)
        Line(minit[-1][[-1]], np.abs(fobj_hdm_minor[minit[-1]][[-1]]-fstar),
             cross, color=colcyc[j], parent=ax0)

    # Write TikZ file, corresponding TeX file, compile, and view PDF
    fname_prefix=which+'_nel'+nref+'_rmin'+rmin+'_romset'+str(romset)+'_minit0'
    write_tex(fig, fname_prefix=fname_prefix, view=True)
    cleanup_compile(fname_prefix)

# Create table of results
def mk_table_majit0(which='mbb0', nref='60x20', rmin='0p12',
                    tol_lst=[0.05, 0.1, 1]):

    # Filename prefix
    fname_prefix=which+'_nel'+nref+'_rmin'+rmin+'_majit0'

    # Load HDM data
    hdm = load_hdm_data(which, nref, rmin)
    fobj_hdm, fstar = hdm['fobj'], hdm['fobj'][-1]
    print fstar

    # Load TRROM data, residual
    trrom0 = load_trrom_data(which, nref, rmin, 'res', '0p1')
    nrom0 = trrom0['nrom_minor'][:, 0]
    fobj_rom0 = trrom0['fobj_hdm_major'][:, 0]

    # Load TRROM data, radius
    trrom1 = load_trrom_data(which, nref, rmin, 'rad', '0p1')
    nrom1 = trrom1['nrom_minor'][:, 0]
    fobj_rom1 = trrom1['fobj_hdm_major'][:, 0]

    # Extract and format data
    strlst = []
    for k, tol in enumerate(tol_lst):
        nhdm = int(1+np.where(np.abs(fobj_hdm-fstar)<tol*np.abs(fstar))[0][0])
        s = 'HDM-MMA' if k == 0 else ''
        strlst.append(s+' & ${0:2.3f}$ & - & ${1:2.2f}$ & ${2:d}$ & - & ${2:2.1f}$ \\\\{3:s}'.format(tol, fobj_hdm[nhdm,0], nhdm, '\\hline' if k==len(tol_lst)-1 else ''))

    r0frac = 0.1
    for k, tol in enumerate(tol_lst):
        s = 'ROM-TR-RES' if k == 0 else ''
        try:
            nhdm = int(1+np.where(np.abs(fobj_rom0-fstar)<tol*np.abs(fstar))[0][0])
        except IndexError:
            strlst.append(s+' & ${0:2.3f}$ & ${1:2.2f}$ & - & - & - \\\\'.format(tol, r0frac))
            continue
        nrom = int(np.sum(nrom0[:nhdm-1]))
        strlst.append(s+' & ${0:2.3f}$ & ${1:2.2f}$ & ${2:2.2f}$ & ${3:d}$ & {4:d} & ${5:2.1f}$ \\\\{6:s}'.format(tol, r0frac, fobj_rom0[nhdm], nhdm, nrom, nhdm+float(nrom)/100, '\\hline' if k==len(tol_lst)-1 else ''))

    r0frac = 0.1
    for k, tol in enumerate(tol_lst):
        s = 'ROM-TR-DIST' if k == 0 else ''
        try:
            nhdm = int(1+np.where(np.abs(fobj_rom1-fstar)<tol*np.abs(fstar))[0][0])
        except IndexError:
            strlst.append(s+' & ${0:2.2f}$ & ${1:2.2f}$ & - & - & - \\\\'.format(tol, r0frac))
            continue
        nrom = int(np.sum(nrom1[:nhdm-1]))
        strlst.append(s+' & ${0:2.3f}$ & ${1:2.2f}$ & ${2:2.2f}$ & ${3:d}$ & {4:d} & ${5:2.1f}$ \\\\'.format(tol, r0frac, fobj_rom1[nhdm], nhdm, nrom, nhdm+float(nrom)/100))

    # Write to file
    f = open(fname_prefix+'.dat', 'w')
    f.write('\n'.join(strlst))
    f.close()
 
#def mk_table_majit0(which='mbb0', nref='60x20', rmin='0p12', r0frac='0p1',
#                    tol_lst=[0.05, 0.1, 1]):
#
#    # Filename prefix
#    fname_prefix=which+'_nel'+nref+'_rmin'+rmin+'_r0frac'+r0frac+'_majit0'
#
#    # Load HDM data
#    hdm = load_hdm_data(which, nref, rmin)
#    fobj_hdm, fstar = hdm['fobj'], hdm['fobj'][-1]
#
#    # Load TRROM data, residual
#    trrom0 = load_trrom_data(which, nref, rmin, 'res', r0frac)
#    nrom0 = trrom0['nrom_minor'][:, 0]
#    fobj_rom0 = trrom0['fobj_hdm_major'][:, 0]
#
#    # Load TRROM data, radius
#    trrom1 = load_trrom_data(which, nref, rmin, 'rad', r0frac)
#    nrom1 = trrom1['nrom_minor'][:, 0]
#    fobj_rom1 = trrom1['fobj_hdm_major'][:, 0]
#
#    # Extract and format data
#    strlst = []
#    r0frac = float(r0frac.replace('p', '.'))
#    for k, tol in enumerate(tol_lst):
#        nhdm = int(1+np.where(np.abs(fobj_hdm-fstar)<tol)[0][0])
#        strlst.append('HDM-MMA & ${0:2.2f}$ & - & ${1:d}$ & - & ${1:2.1f}$ \\\\'.format(tol, nhdm))
#
#        nhdm = int(1+np.where(np.abs(fobj_rom0-fstar)<tol)[0][0])
#        nrom = int(nrom0[nhdm-1])
#        strlst.append('ROM-TR-RES & ${0:2.2f}$ & ${1:2.2f}$ & ${2:d}$ & {3:d} & ${4:2.1f}$ \\\\'.format(tol, r0frac, nhdm, nrom, nhdm+float(nrom)/50))
#
#        nhdm = int(1+np.where(np.abs(fobj_rom1-fstar)<tol)[0][0])
#        nrom = int(nrom1[nhdm-1])
#        strlst.append('ROM-TR-DIST & ${0:2.2f}$ & ${1:2.2f}$ & ${2:d}$ & {3:d} & ${4:2.1f}$ \\\\{5:s}'.format(tol, r0frac, nhdm, nrom, nhdm+float(nrom)/50, '\\hline' if k<len(tol_lst)-1 else ''))
#
#    # Write to file
#    f = open(fname_prefix+'.dat', 'w')
#    f.write('\n'.join(strlst))
#    f.close()
              
if __name__ == '__main__':

    ## MBB
    plot_cohort_majit0(which='mbb0', nref='180x60', rmin='0p12', romset=0,
                       r0frac_lst=['0p01', '0p1', '1', '10'])
    plot_cohort_majit0(which='mbb0', nref='180x60', rmin='0p12', romset=1,
                       r0frac_lst=[None, '0p1', '1', None])
    mk_table_majit0(which='mbb0', nref='180x60', rmin='0p12',
                    tol_lst=[0.1, 0.05, 0.01])

    ## CBEAM
    plot_cohort_majit0(which='cbeam0', nref='160x100', rmin='2', romset=1,
                       r0frac_lst=[None, '0p1', '1', None], skip_del=True)
    mk_table_majit0(which='cbeam0', nref='160x100', rmin='2',
                    tol_lst=[0.1, 0.05, 0.01, 0.001])

    ## SSBEAM
    plot_cohort_majit0(which='ssbeam0', nref='180x90', rmin='0p5', romset=1,
                       r0frac_lst=[None, '0p1', '1', None], skip_del=True)
    mk_table_majit0(which='ssbeam0', nref='180x90', rmin='0p5',
                    tol_lst=[0.1, 0.05, 0.01, 0.001])

### MBB1 : For best case, show progress as function of minor iteration ##
#trrom0 = trrom['0p25R0'][2]
#it = trrom0['major_iter_rom'][:, 0]
#nRom = trrom0['num_ROMsol_rom'][:, 0]
#nRomCum = np.array(np.concatenate(([0], np.cumsum(nRom))), dtype=int)
#fval = trrom0['TRcomp_min_rom'][:, 0]
#ftrue = hdm[2]['fval_hdm_mbb'][-1, 0]
#
## Create figure/groupplot
#fig = Figure()
#ax = Axes('axis', ymode='log',
#           width='0.7\\textwidth',
#           xmin=1, xmax=100,
#           xlabel='{Minor iteration}',
#           ylabel='{$m_k(\psibold)$}',
#           #ylabel='{$|J(\psibold^{(k)})-J^*|$}',
#           parent=fig)
#
#for k in range(len(it)):
#    it0 = np.arange(nRomCum[k], nRomCum[k+1])
#    print nRomCum[k], nRomCum[k+1], it0
#    if len(it0) == 0: continue
#    #Line(it0, fval[it0], 'solid', 'thick', parent=ax)
#    #Line(it0[[0]], fval[it0[[0]]], 'solid', 'thick', 'only marks', dot, parent=ax)
#    Line(it0, np.abs(fval[it0]-ftrue), 'solid', 'thick', parent=ax)
#    Line(it0[[0]], np.abs(fval-ftrue)[it0[[0]]], 'solid', 'thick', 'only marks', dot, parent=ax)
#
## Write TikZ file, corresponding TeX file, compile, and view PDF
#write_tex(fig, fname_prefix='mbb1', view=True)
#cleanup_compile('mbb1')


==> py/mk_compl_plots_matinterp1.py <==
import glob
import numpy as np

from pytikz.predef import dot, square, circle, pentagon
from pytikz.pltobj import Figure, Axes, Groupplot, Line, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
plus = Linestyle(mark='+', mark_size=3, mark_options='{solid, thick}')
cross = Linestyle(mark='x', mark_size=3, mark_options='{solid, thick}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
colcyc = ['magenta', 'blue', 'red', 'cyan', 'green']

hdm_sty = Linestyle('solid', 'thick', dot, mark_repeat=5,
                    color='black', label='line:hdm')

rom0_sty, rom1_sty, trrom_sty = [], [], []
for k in range(len(colcyc)):
    rom0_sty.append(Linestyle('dotted', 'thick', plus, mark_repeat=5,
                    color=colcyc[k], label='line:rom0'+str(k)))
    rom1_sty.append(Linestyle('dash dot', 'thick', square, mark_repeat=5,
                    color=colcyc[k], label='line:rom1'+str(k)))
    trrom_sty.append(Linestyle('dashed', 'thick', cross, mark_repeat=5,
                     color=colcyc[k], label='line:trrom'+str(k)))


# Load HDM, extract data
def load_hdm_data(which, ref, rmin):
    s = '../dat1/'+which+'_hdmdat_nel'+ref+'_rmin'+rmin+'_matinterp1.npz'
    return np.load(s)

# Load ROM, extract data
def load_rom_data(which, ref, rmin, trcon, r0frac):
    s = '../dat1/'+which+'_romdat_nel'+ref+\
        '_rmin'+rmin+'_'+trcon+'con_r0frac'+r0frac+'_matinterp1.npz'
    return np.load(s)

# Load TRROM, extract data
def load_trrom_data(which, ref, rmin, trcon, r0frac):
    s = '../dat1/'+which+'_trromdat_nel'+ref+\
        '_rmin'+rmin+'_'+trcon+'con_r0frac'+r0frac+'_matinterp1.npz'
    return np.load(s)

# Convert number of ROM solves to minor iterations
def get_minit_from_nrom(nrom_minor):
    N = len(nrom_minor)
    itbnds = np.array(np.concatenate(([0], np.cumsum(nrom_minor+1))), dtype=int)
    minit = [np.arange(itbnds[k], itbnds[k+1]) for k in range(N)]
    return minit

## Plot cohort A : HDM, ROM method, initial tolerance vs. major iteration ##
def plot_cohort_majit0(which='mbb0', nref='60x20', rmin='0p12', romset=0,
                       r0frac_lst=['0p01', '0p1', '1', '10'], skip_del=False):

    # Filename prefix
    lbl_prefix=which+'_nel'+nref+'_rmin'+rmin+'_romset'+str(romset)+'_majit0'
    fname_prefix=which+'_nel'+nref+'_rmin'+rmin+'_romset'+str(romset)+'_majit0_matinterp1'

    # Create figure/groupplot
    fig = Figure()
    grpsty = '{group size = 1 by 3,' + \
             ' horizontal sep = 2.0cm,' + \
             ' vertical sep = 1.0cm}'
    grpplt = Groupplot(group_style=grpsty, parent=fig)

    ## Create axis and plot: compliance vs. major iteration ##
    ax1 = Axes('axis', ymode='log',
               width='0.8\\textwidth',
               height='0.4\\textwidth',
               xmin=0, xmax=50,
               grid='major',
               ylabel='{$\\displaystyle{\\frac{|J(\psibold^{(k)})-J^*|}{|J^*|}}$}',
               parent=grpplt)

    # HDM convergence
    hdm = load_hdm_data(which, nref, rmin)
    it, fobj_hdm = hdm['it'][:, 0], hdm['fobj'][:, 0]
    fstar = fobj_hdm[-1]
    ax1.set_properties(ymax=np.abs(fobj_hdm[0]-fstar)/fstar)
    Line(it[:100], np.abs(fobj_hdm[:100]-fstar)/np.abs(fstar),
         hdm_sty, parent=ax1,
         label='line:'+lbl_prefix+':hdm')

    # ROM convergence
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        if romset == 0:
            rom = load_rom_data(which, nref, rmin, 'res', r0frac)
            rom_sty = rom0_sty
        elif romset == 1:
            rom = load_trrom_data(which, nref, rmin, 'rad', r0frac)
            rom_sty = rom1_sty
        else:
            raise ValueError('romset not supported')
        it, fobj_hdm_major = rom['it'][:, 0], rom['fobj_hdm_major'][:, 0]
        Line(it, np.abs(fobj_hdm_major-fstar)/np.abs(fstar),
             rom_sty[j], parent=ax1,
             label='line:'+lbl_prefix+':romA'+str(j))
    
    # TRROM convergence
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        trrom = load_trrom_data(which, nref, rmin, 'res', r0frac)
        it, fobj_hdm_major = trrom['it'][:, 0], trrom['fobj_hdm_major'][:, 0]
        Line(it, np.abs(fobj_hdm_major-fstar)/np.abs(fstar),
             trrom_sty[j], parent=ax1,
             label='line:'+lbl_prefix+':romB'+str(j))

    ## Plot number of ROM solves ##

    # Create axis and plot: ROM solves vs. major iteration
    ax2 = Axes('axis', ymode='log',
               width='0.8\\textwidth',
               height='0.4\\textwidth',
               xmin=0, xmax=50,
               grid='major',
               ylabel='{Cum. No. ROM solves}',
               parent=grpplt)

    # ROM solves
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        if romset == 0:
            rom = load_rom_data(which, nref, rmin, 'res', r0frac)
            rom_sty = rom0_sty
        elif romset == 1:
            rom = load_trrom_data(which, nref, rmin, 'rad', r0frac)
            rom_sty = rom1_sty
        else:
            raise ValueError('romset not supported')
        it, nrom_minor = rom['it'][:, 0], rom['nrom_minor'][:, 0]
        Line(it[1:], np.cumsum(nrom_minor), rom_sty[j], parent=ax2)
    
    # TRROM solves
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        trrom = load_trrom_data(which, nref, rmin, 'res', r0frac)
        it, nrom_minor = trrom['it'][:, 0], trrom['nrom_minor'][:, 0]
        Line(it[1:], np.cumsum(nrom_minor), trrom_sty[j], parent=ax2)
        #print nrom_minor

    ## Plot number of TR radius ##
    if skip_del:
        # Write TikZ file, corresponding TeX file, compile, and view PDF
        write_tex(fig, fname_prefix=fname_prefix, view=True)
        cleanup_compile(fname_prefix)
        return

    # Create axis and plot: Trust region radius vs. major iteration
    ax3 = Axes('axis', ymode='log',
               width='0.8\\textwidth',
               height='0.4\\textwidth',
               xmin=0, xmax=50,
               grid='major',
               xlabel='{Major iteration}',
               ylabel='{$\Delta_k$}',
               parent=grpplt)

    # ROM radius
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        if romset == 0:
            rom = load_rom_data(which, nref, rmin, 'res', r0frac)
            rom_sty = rom0_sty
        elif romset == 1:
            rom = load_trrom_data(which, nref, rmin, 'rad', r0frac)
            rom_sty = rom1_sty
        else:
            raise ValueError('romset not supported')
        it, delta = rom['it'][:, 0], rom['delta'][:, 0]
        Line(it, delta, rom_sty[j], parent=ax3)
    
    # TRROM radius
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        trrom = load_trrom_data(which, nref, rmin, 'res', r0frac)
        it, delta = trrom['it'][:, 0], trrom['delta'][:, 0]
        Line(it, delta, trrom_sty[j], parent=ax3)

    # Write TikZ file, corresponding TeX file, compile, and view PDF
    write_tex(fig, fname_prefix=fname_prefix, view=True)
    cleanup_compile(fname_prefix)

## Plot cohort B : ROM method, initial tolerance vs. minor iteration ##
def plot_cohort_minit0(which='mbb0', nref='60x20', rmin='0p12', romset=0,
                       r0frac_lst=[None, '0p1', None, None]):

    # Create figure/axis: Model vs. major iteration
    fig = Figure()
    ax0 = Axes('axis', ymode='log',
               width='0.8\\textwidth',
               height='0.4\\textwidth',
               xmin=0, xmax=200, ymax=1e2,
               ylabel='{$|J(\psibold_j^{(k)})-J^*|$}',
               parent=fig)

    # HDM
    hdm = load_hdm_data(which, nref, rmin)
    it, fobj_hdm = hdm['it'], hdm['fobj']
    fstar = fobj_hdm[-1]

    # ROM
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        if romset == 0:
            rom = load_rom_data(which, nref, rmin, 'res', r0frac)
            rom_sty = rom0_sty
        elif romset == 1:
            rom = load_trrom_data(which, nref, rmin, 'rad', r0frac)
            rom_sty = rom1_sty
        else:
            raise ValueError('romset not supported')
        minit = get_minit_from_nrom(rom['nrom_minor'][:, 0])
        fobj_hdm_minor = rom['fobj_hdm_minor'][:, 0]
        for i in range(len(minit)):
            Line(minit[i], np.abs(fobj_hdm_minor[minit[i]]-fstar),
                 'dotted', color=colcyc[j], parent=ax0)
            Line(minit[i][[0]], np.abs(fobj_hdm_minor[minit[i]][[0]]-fstar),
                 'only marks', plus, color=colcyc[j], parent=ax0)
        Line(minit[-1][[-1]], np.abs(fobj_hdm_minor[minit[-1]][[-1]]-fstar),
             plus, color=colcyc[j], parent=ax0)

    # TRROM
    for j, r0frac in enumerate(r0frac_lst):
        if r0frac is None: continue
        trrom = load_trrom_data(which, nref, rmin, 'res', r0frac)
        minit = get_minit_from_nrom(trrom['nrom_minor'][:, 0])
        fobj_hdm_minor = trrom['fobj_hdm_minor'][:, 0]
        for i in range(len(minit)):
            Line(minit[i], np.abs(fobj_hdm_minor[minit[i]]-fstar),
                 'solid', color=colcyc[j], parent=ax0)
            Line(minit[i][[0]], np.abs(fobj_hdm_minor[minit[i]][[0]]-fstar),
                 cross, color=colcyc[j], parent=ax0)
        Line(minit[-1][[-1]], np.abs(fobj_hdm_minor[minit[-1]][[-1]]-fstar),
             cross, color=colcyc[j], parent=ax0)

    # Write TikZ file, corresponding TeX file, compile, and view PDF
    fname_prefix=which+'_nel'+nref+'_rmin'+rmin+'_romset'+str(romset)+'_minit0_matinterp1'
    write_tex(fig, fname_prefix=fname_prefix, view=True)
    cleanup_compile(fname_prefix)

# Create table of results
def mk_table_majit0(which='mbb0', nref='60x20', rmin='0p12',
                    tol_lst=[0.05, 0.1, 1]):

    # Filename prefix
    fname_prefix=which+'_nel'+nref+'_rmin'+rmin+'_majit0_matinterp1'

    # Load HDM data
    hdm = load_hdm_data(which, nref, rmin)
    fobj_hdm, fstar = hdm['fobj'], hdm['fobj'][-1]
    print fstar

    # Load TRROM data, residual
    trrom0 = load_trrom_data(which, nref, rmin, 'res', '0p1')
    nrom0 = trrom0['nrom_minor'][:, 0]
    fobj_rom0 = trrom0['fobj_hdm_major'][:, 0]

    # Load TRROM data, radius
    trrom1 = load_trrom_data(which, nref, rmin, 'rad', '0p1')
    nrom1 = trrom1['nrom_minor'][:, 0]
    fobj_rom1 = trrom1['fobj_hdm_major'][:, 0]

    # Extract and format data
    strlst = []
    for k, tol in enumerate(tol_lst):
        nhdm = int(1+np.where(np.abs(fobj_hdm-fstar)<tol*np.abs(fstar))[0][0])
        s = 'HDM-MMA' if k == 0 else ''
        strlst.append(s+' & ${0:2.3f}$ & - & ${1:2.2f}$ & ${2:d}$ & - & ${2:2.1f}$ \\\\{3:s}'.format(tol, fobj_hdm[nhdm,0], nhdm, '\\hline' if k==len(tol_lst)-1 else ''))

    r0frac = 0.1
    for k, tol in enumerate(tol_lst):
        s = 'ROM-TR-RES' if k == 0 else ''
        try:
            nhdm = int(1+np.where(np.abs(fobj_rom0-fstar)<tol*np.abs(fstar))[0][0])
        except IndexError:
            strlst.append(s+' & ${0:2.3f}$ & ${1:2.2f}$ & - & - & - \\\\'.format(tol, r0frac))
            continue
        nrom = int(np.sum(nrom0[:nhdm-1]))
        strlst.append(s+' & ${0:2.3f}$ & ${1:2.2f}$ & ${2:2.2f}$ & ${3:d}$ & {4:d} & ${5:2.1f}$ \\\\{6:s}'.format(tol, r0frac, fobj_rom0[nhdm], nhdm, nrom, nhdm+float(nrom)/100, '\\hline' if k==len(tol_lst)-1 else ''))

    r0frac = 0.1
    for k, tol in enumerate(tol_lst):
        s = 'ROM-TR-DIST' if k == 0 else ''
        try:
            nhdm = int(1+np.where(np.abs(fobj_rom1-fstar)<tol*np.abs(fstar))[0][0])
        except IndexError:
            strlst.append(s+' & ${0:2.2f}$ & ${1:2.2f}$ & - & - & - \\\\'.format(tol, r0frac))
            continue
        nrom = int(np.sum(nrom1[:nhdm-1]))
        strlst.append(s+' & ${0:2.3f}$ & ${1:2.2f}$ & ${2:2.2f}$ & ${3:d}$ & {4:d} & ${5:2.1f}$ \\\\'.format(tol, r0frac, fobj_rom1[nhdm], nhdm, nrom, nhdm+float(nrom)/100))

    # Write to file
    f = open(fname_prefix+'.dat', 'w')
    f.write('\n'.join(strlst))
    f.close()
 
#def mk_table_majit0(which='mbb0', nref='60x20', rmin='0p12', r0frac='0p1',
#                    tol_lst=[0.05, 0.1, 1]):
#
#    # Filename prefix
#    fname_prefix=which+'_nel'+nref+'_rmin'+rmin+'_r0frac'+r0frac+'_majit0'
#
#    # Load HDM data
#    hdm = load_hdm_data(which, nref, rmin)
#    fobj_hdm, fstar = hdm['fobj'], hdm['fobj'][-1]
#
#    # Load TRROM data, residual
#    trrom0 = load_trrom_data(which, nref, rmin, 'res', r0frac)
#    nrom0 = trrom0['nrom_minor'][:, 0]
#    fobj_rom0 = trrom0['fobj_hdm_major'][:, 0]
#
#    # Load TRROM data, radius
#    trrom1 = load_trrom_data(which, nref, rmin, 'rad', r0frac)
#    nrom1 = trrom1['nrom_minor'][:, 0]
#    fobj_rom1 = trrom1['fobj_hdm_major'][:, 0]
#
#    # Extract and format data
#    strlst = []
#    r0frac = float(r0frac.replace('p', '.'))
#    for k, tol in enumerate(tol_lst):
#        nhdm = int(1+np.where(np.abs(fobj_hdm-fstar)<tol)[0][0])
#        strlst.append('HDM-MMA & ${0:2.2f}$ & - & ${1:d}$ & - & ${1:2.1f}$ \\\\'.format(tol, nhdm))
#
#        nhdm = int(1+np.where(np.abs(fobj_rom0-fstar)<tol)[0][0])
#        nrom = int(nrom0[nhdm-1])
#        strlst.append('ROM-TR-RES & ${0:2.2f}$ & ${1:2.2f}$ & ${2:d}$ & {3:d} & ${4:2.1f}$ \\\\'.format(tol, r0frac, nhdm, nrom, nhdm+float(nrom)/50))
#
#        nhdm = int(1+np.where(np.abs(fobj_rom1-fstar)<tol)[0][0])
#        nrom = int(nrom1[nhdm-1])
#        strlst.append('ROM-TR-DIST & ${0:2.2f}$ & ${1:2.2f}$ & ${2:d}$ & {3:d} & ${4:2.1f}$ \\\\{5:s}'.format(tol, r0frac, nhdm, nrom, nhdm+float(nrom)/50, '\\hline' if k<len(tol_lst)-1 else ''))
#
#    # Write to file
#    f = open(fname_prefix+'.dat', 'w')
#    f.write('\n'.join(strlst))
#    f.close()
              
if __name__ == '__main__':

    ## MBB
    #plot_cohort_majit0(which='mbb0', nref='180x60', rmin='0p12', romset=0,
    #                   r0frac_lst=['0p01', '0p1', '1', '10'])
    plot_cohort_majit0(which='mbb0', nref='180x60', rmin='0p12', romset=1,
                       r0frac_lst=['0p01', '0p1', None, None])
    mk_table_majit0(which='mbb0', nref='180x60', rmin='0p12',
                    tol_lst=[0.1, 0.05, 0.01])

    ### CBEAM
    #plot_cohort_majit0(which='cbeam0', nref='160x100', rmin='2', romset=1,
    #                   r0frac_lst=[None, '0p1', '1', None], skip_del=True)
    mk_table_majit0(which='cbeam0', nref='160x100', rmin='2',
                    tol_lst=[0.1, 0.05, 0.01, 0.001])

    ### SSBEAM
    #plot_cohort_majit0(which='ssbeam0', nref='180x90', rmin='0p5', romset=1,
    #                   r0frac_lst=[None, '0p1', '1', None], skip_del=True)
    mk_table_majit0(which='ssbeam0', nref='180x90', rmin='0p5',
                    tol_lst=[0.1, 0.05, 0.01, 0.001])

### MBB1 : For best case, show progress as function of minor iteration ##
#trrom0 = trrom['0p25R0'][2]
#it = trrom0['major_iter_rom'][:, 0]
#nRom = trrom0['num_ROMsol_rom'][:, 0]
#nRomCum = np.array(np.concatenate(([0], np.cumsum(nRom))), dtype=int)
#fval = trrom0['TRcomp_min_rom'][:, 0]
#ftrue = hdm[2]['fval_hdm_mbb'][-1, 0]
#
## Create figure/groupplot
#fig = Figure()
#ax = Axes('axis', ymode='log',
#           width='0.7\\textwidth',
#           xmin=1, xmax=100,
#           xlabel='{Minor iteration}',
#           ylabel='{$m_k(\psibold)$}',
#           #ylabel='{$|J(\psibold^{(k)})-J^*|$}',
#           parent=fig)
#
#for k in range(len(it)):
#    it0 = np.arange(nRomCum[k], nRomCum[k+1])
#    print nRomCum[k], nRomCum[k+1], it0
#    if len(it0) == 0: continue
#    #Line(it0, fval[it0], 'solid', 'thick', parent=ax)
#    #Line(it0[[0]], fval[it0[[0]]], 'solid', 'thick', 'only marks', dot, parent=ax)
#    Line(it0, np.abs(fval[it0]-ftrue), 'solid', 'thick', parent=ax)
#    Line(it0[[0]], np.abs(fval-ftrue)[it0[[0]]], 'solid', 'thick', 'only marks', dot, parent=ax)
#
## Write TikZ file, corresponding TeX file, compile, and view PDF
#write_tex(fig, fname_prefix='mbb1', view=True)
#cleanup_compile('mbb1')


==> py/mk_timings_hdm.py <==
import numpy as np
from pytikz.predef import dot, square, circle, pentagon
from pytikz.pltobj import Figure, Axes, Groupplot, Line, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
diamond = Linestyle(mark='diamond*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5,mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5,mark_options='{solid, thin}')

# Load, extract data
dat = np.loadtxt('../dat/timer_hdm.dat')
fctr = np.sum(dat[:, 1:], axis=1)
nel = 3*dat[:, 0]**2
time_rhs_helm = dat[:, 1]
time_solve_helm = dat[:, 2]
time_rho = dat[:, 3]
time_stiff_linelast = dat[:, 4]
time_solve_linelast = dat[:, 5]

A = time_stiff_linelast+time_solve_linelast
B = time_rhs_helm+time_solve_helm+time_solve_helm+time_rho
print A/(A+B)

# Create figure/groupplot
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm, vertical sep = 1.5cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

# Create axis and plot
ax1 = Axes('axis', xmode='log', ymode='log',
           width='0.45\\textwidth',
           xmin=1e3, xmax=1.5e5, ymin=1e-5, #ymax=1,
           #xmin=np.min(nel), xmax=np.max(nel), ymin=1e-5, #ymax=1,
           xlabel='{Number of elements}',
           ylabel='{Runtime (s)}',
           parent=grpplt)
Line(nel, time_rhs_helm, 'solid', 'thick', mark=dot, color='black',
     label='line:hdm:time_rhs_helm', parent=ax1)
Line(nel, time_solve_helm, 'solid', 'thick', mark=diamond, color='blue',
     label='line:hdm:time_solve_helm', parent=ax1)
Line(nel, time_rho, 'solid', 'thick', mark=triangle, color='red',
     label='line:hdm:time_rho', parent=ax1)
Line(nel, time_stiff_linelast, 'solid', 'thick', mark=square, color='cyan',
     label='line:hdm:time_stiff_linelast', parent=ax1)
Line(nel, time_solve_linelast, 'solid', 'thick', mark=pentagon, color='magenta',
     label='line:hdm:time_solve_linelast', parent=ax1)

# Create axis and plot
ax2 = Axes('axis', width='0.45\\textwidth', xmode='log',
           #xmin=np.min(nel), xmax=np.max(nel), ymin=0, ymax=0.8,
           xmin=1e3, xmax=1.5e5, ymin=0, ymax=0.8,
           xlabel='{Number of elements}',
           ylabel='{Fraction of total runtime}',
           parent=grpplt)
Line(nel, time_rhs_helm/fctr, 'solid', 'thick', mark=dot,
     color='black', parent=ax2)
Line(nel, time_solve_helm/fctr, 'solid', 'thick', mark=diamond,
     color='blue', parent=ax2)
Line(nel, time_rho/fctr, 'solid', 'thick', mark=triangle,
     color='red', parent=ax2)
Line(nel, time_stiff_linelast/fctr, 'solid', 'thick', mark=square,
     color='cyan', parent=ax2)
Line(nel, time_solve_linelast/fctr, 'solid', 'thick', mark=pentagon,
     color='magenta', parent=ax2)

# Write TikZ file, corresponding TeX file, compile, and view PDF
write_tex(fig, fname_prefix='timings_hdm', view=True)
cleanup_compile('timings_hdm')


==> py/mk_timings_rom.py <==
import numpy as np
from pytikz.predef import dot, square, circle, pentagon
from pytikz.pltobj import Figure, Axes, Groupplot, Line, Node
from pytikz.sys_core import write_tex, cleanup_compile
from pytikz.style import Linestyle

# Predefined styles
dot = Linestyle(mark='*', mark_size=1.5, mark_options='{solid, thin}')
diamond = Linestyle(mark='diamond*', mark_size=1.5, mark_options='{solid, thin}')
triangle = Linestyle(mark='triangle*', mark_size=1.5,mark_options='{solid, thin}')
square = Linestyle(mark='square*', mark_size=1.5, mark_options='{solid, thin}')
pentagon = Linestyle(mark='pentagon*', mark_size=1.5,mark_options='{solid, thin}')

# Load, extract data (HDM)
dat0 = np.loadtxt('../dat/timer_hdm.dat')
time_hdm_solve = dat0[:, 4] + dat0[:, 5]

# Load, extract data (ROM)
dat = np.loadtxt('../dat/timer_rom.dat')
nrom = (dat.shape[1]-1)/4
nel = 3*dat[1:, 0]**2
ny = dat[0, 1:nrom+1]
time_stiff = dat[1:,        1:  nrom+1].T
time_solve = dat[1:,   nrom+1:2*nrom+1].T
time_recon = dat[1:, 2*nrom+1:3*nrom+1].T
time_resnm = dat[1:, 3*nrom+1:4*nrom+1].T

time_stiff = time_stiff/time_hdm_solve[None, :]
time_solve = time_solve/time_hdm_solve[None, :]
time_recon = time_recon/time_hdm_solve[None, :]
time_resnm = time_resnm/time_hdm_solve[None, :]

print time_stiff+time_solve+time_recon+time_resnm

# Create figure/groupplot
fig = Figure()
grpsty = '{group size = 2 by 1, horizontal sep = 2cm, vertical sep = 1.5cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

# Create axis and plot
ax1 = Axes('axis', ymode='log',
           width='0.45\\textwidth',
           xmin=np.min(ny)-1, xmax=np.max(ny)+1,
           ymin=1e-8, ymax=0.03,
           #ymin=np.min(time_solve[:, -1]), ymax=0.01,
           xlabel='{Reduced basis size}',
           ylabel='{Runtime (fraction of HDM solve)}',
           ytick='{1e-8, 1e-6, 1e-4, 1e-2}',
           grid = 'both',
           parent=grpplt)
Line(ny, time_stiff[:, -1], 'solid', 'thick',
     mark=dot, color='black',
     label='line:rom:time_stiff', parent=ax1) 
Line(ny, time_solve[:, -1], 'solid', 'thick',
     mark=diamond, color='blue',
     label='line:rom:time_solve', parent=ax1) 
Line(ny, time_recon[:, -1], 'solid', 'thick',
     mark=triangle, color='red',
     label='line:rom:time_recon', parent=ax1) 
Line(ny, time_resnm[:, -1], 'solid', 'thick',
     mark=square, color='green',
     label='line:rom:time_resnm', parent=ax1) 

# Create axis and plot
ax2 = Axes('axis', xmode='log',  ymode='log',
           width='0.45\\textwidth',
           #xmin=np.min(nel)-1, xmax=np.max(nel)+1,
           xmin=1e3, xmax=1.5e5,
           ymin=1e-8, ymax=0.03,
           #ymin=np.min(time_solve[0, :]), ymax=0.01,
           xlabel='{Number of elements}',
           ylabel='{Runtime (fraction of HDM solve)}',
           ytick='{1e-8, 1e-6, 1e-4, 1e-2}',
           grid = 'both',
           parent=grpplt)
Line(nel, time_stiff[0, :], 'solid', 'thick',
     mark=dot, color='black', parent=ax2) 
Line(nel, time_stiff[-1, :], 'solid', 'thick',
     mark=dot, color='black', parent=ax2) 
Line(np.concatenate((nel, nel[::-1])),
     np.concatenate((time_stiff[0, :],
                     time_stiff[-1, ::-1])),
     fill='black', opacity=0.5, parent=ax2)
Line(nel, time_solve[0, :], 'solid', 'thick',
     mark=diamond, color='blue', parent=ax2) 
Line(nel, time_solve[-1, :], 'solid', 'thick',
     mark=diamond, color='blue', parent=ax2) 
Line(np.concatenate((nel, nel[::-1])),
     np.concatenate((time_solve[0, :],
                     time_solve[-1, ::-1])),
     fill='blue', opacity=0.5, parent=ax2)
Line(nel, time_recon[0, :], 'solid', 'thick',
     mark=triangle, color='red', parent=ax2) 
Line(nel, time_recon[-1, :], 'solid', 'thick',
     mark=triangle, color='red', parent=ax2) 
Line(np.concatenate((nel, nel[::-1])),
     np.concatenate((time_recon[0, :],
                     time_recon[-1, ::-1])),
     fill='red', opacity=0.5, parent=ax2)
Line(nel, time_resnm[0, :], 'solid', 'thick',
     mark=square, color='green', parent=ax2)
Line(nel, time_resnm[-1, :], 'solid', 'thick',
     mark=square, color='green', parent=ax2)
Line(np.concatenate((nel, nel[::-1])),
     np.concatenate((time_resnm[0, :],
                     time_resnm[-1, ::-1])),
     fill='green', opacity=0.5, parent=ax2)

# Write TikZ file, corresponding TeX file, compile, and view PDF
write_tex(fig, fname_prefix='timings_rom', view=True)
cleanup_compile('timings_rom')


==> py/mk_topopt_geom.py <==
import numpy as np

from pytikz.pltobj import Figure, Axes, Line, Node, Draw, Graphics
from pytikz.predef import dot
from pytikz.sys_core import write_tex, cleanup_compile, write_tikz
from pytikz.lib.curves import rectangle
from pytikz.lib.truss_util import mk_roller_bc, mk_fixed_bc, mk_pin_bc

def mbb0_geom():

    # Curve defining geometry and boundary
    xy = rectangle([0, 0], 3, 1)

    # Create figure and axes
    fig = Figure()
    ax  = Axes('axis', 'axis equal image',
               'axis x line*=bottom',
               'axis y line*=left',
                xmin=-0.3, xmax=3.3, ymin=-0.3, ymax=1.3,
                xtick='{0, 3}',
                ytick='{0, 1}',
                grid='both',
                width='0.8\\textwidth',
                parent=fig)
    
    # Plot domain
    Line(xy[0, :], xy[1, :], 'black', 'solid',
         fill='lightgray', opacity=0.6, parent=ax)

    # Plot load
    Draw([0, 0], [1.5, 1], [],
         '-{Latex[width=2mm,length=4mm]}', 'thick', cs='axis cs', parent=ax)
    Node('$F_\\text{in}$', [0, 1.25], 'axis cs', 'right', parent=ax)


    # Plot BCs
    for s in [0, 0.25, 0.5, 0.75, 1]:
        xy0 = mk_roller_bc([0, s], 0.08, orient='e')
        for k in range(len(xy)):
            Line(xy0[k][0, :], xy0[k][1, :], 'black', 'solid', parent=ax)
        Line(xy0[-1][0, :], xy0[-1][1, :], 'black', 'solid',
             fill='black', parent=ax)

    xy0 = mk_roller_bc([3, 0], 0.08, orient='n')
    for k in range(len(xy)):
        Line(xy0[k][0, :], xy0[k][1, :], 'black', 'solid', parent=ax)
    Line(xy0[-1][0, :], xy0[-1][1, :], 'black', 'solid',
         fill='black', parent=ax)

    # Add image
    Graphics('img/mbb0_hdmviz_nel180x60_rmin0p12_iter2000.png',
             [0, 3], [0, 1], parent=ax)
    #Graphics('../img/mbb0_hdmviz_nel180x60_rmin0p12_iter2000.png',
    #         [0, 3], [0, 1], parent=ax)

    # Write files, compile, and view
    write_tikz('mbb0_geom', fig)
    #write_tex(fig, fname_prefix='mbb0_geom', view=True)
    #cleanup_compile('mbb0_geom')

def cbeam0_geom():

    # Curve defining geometry and boundary
    xy = rectangle([0, 0], 40, 25)

    # Create figure and axes
    fig = Figure()
    ax  = Axes('axis', 'axis equal image',
               'axis x line*=bottom',
               'axis y line*=left',
                xmin=-5, xmax=45, ymin=-5, ymax=30,
                xtick='{0, 40}',
                ytick='{0, 12.5, 25}',
                grid='both',
                width='0.8\\textwidth',
                parent=fig)
    
    # Plot domain
    Line(xy[0, :], xy[1, :], 'black', 'solid',
         fill='lightgray', opacity=0.6, parent=ax)

    # Plot BCs
    xy0 = mk_fixed_bc([-0.5, 12.5], 25, 0.5, orient='vert')
    Line(xy0[0, :], xy0[1, :], 'black', 'solid', fill='black', parent=ax)

    # Add image
    Graphics('img/cbeam0_hdmviz_nel160x100_rmin2_iter2000.png',
             [0, 40], [0, 25], parent=ax)
    #Graphics('../img/cbeam0_hdmviz_nel160x100_rmin2_iter2000.png',
    #         [0, 40], [0, 25], parent=ax)

    # Plot load
    Draw([40, 40], [12.5, 6.5], [],
         '-{Latex[width=2mm,length=4mm]}', 'thick', cs='axis cs', parent=ax)
    Node('$F_\\text{in}$', [40, 9.5], 'axis cs', 'right', parent=ax)

    # Write files, compile, and view
    write_tikz('cbeam0_geom', fig)
    #write_tex(fig, fname_prefix='cbeam0_geom', view=True)
    #cleanup_compile('cbeam0_geom')

def ssbeam0_geom():

    # Curve defining geometry and boundary
    xy = rectangle([0, 0], 30, 15)

    # Create figure and axes
    fig = Figure()
    ax  = Axes('axis', 'axis equal image',
               'axis x line*=bottom',
               'axis y line*=left',
                xmin=-2, xmax=32, ymin=-5, ymax=17,
                xtick='{0, 15, 30}',
                ytick='{0, 15}',
                grid='both',
                width='0.8\\textwidth',
                parent=fig)
    
    # Plot domain
    Line(xy[0, :], xy[1, :], 'black', 'solid',
         fill='lightgray', opacity=0.6, parent=ax)

    # Plot load
    x0 = [15]
    for k in range(len(x0)):
        Draw([x0[k], x0[k]], [0, -3], [],
         '-{Latex[width=2mm,length=4mm]}', 'thick', cs='axis cs', parent=ax)
    Node('$F_\\text{in}$', [15, -3], 'axis cs', 'below', parent=ax)

    # Plot BCs
    xy0 = mk_pin_bc([0, 0], 0.8, orient='n')
    for k in range(len(xy)):
        Line(xy0[k][0, :], xy0[k][1, :], 'black', 'solid', parent=ax)
    Line(xy0[-1][0, :], xy0[-1][1, :], 'black', 'solid',
         fill='black', parent=ax)

    xy1 = mk_roller_bc([30, 0], 0.8, orient='n')
    for k in range(len(xy)):
        Line(xy1[k][0, :], xy1[k][1, :], 'black', 'solid', parent=ax)
    Line(xy1[-1][0, :], xy1[-1][1, :], 'black', 'solid',
         fill='black', parent=ax)

    # Add image
    Graphics('img/ssbeam0_hdmviz_nel180x90_rmin0p5_iter2000.png',
             [0, 30], [0, 15], parent=ax)
    #Graphics('../img/ssbeam0_hdmviz_nel180x90_rmin0p5_iter2000.png',
    #         [0, 30], [0, 15], parent=ax)

    # Write files, compile, and view
    write_tikz('ssbeam0_geom', fig)
    #write_tex(fig, fname_prefix='ssbeam0_geom', view=True)
    #cleanup_compile('ssbeam0_geom')

if __name__ == '__main__':
    mbb0_geom()
    cbeam0_geom()
    ssbeam0_geom()

